Predicting the Popularity of GitHub Repositories

GitHub is the largest source code repository in the world. It provides a git-based source code management platform and also many features inspired by social networks. For example, GitHub users can show appreciation to projects by adding stars to them. Therefore, the number of stars of a repository is a direct measure of its popularity. In this paper, we use multiple linear regressions to predict the number of stars of GitHub repositories. These predictions are useful both to repository owners and clients, who usually want to know how their projects are performing in a competitive open source development market. In a large-scale analysis, we show that the proposed models start to provide accurate predictions after being trained with the number of stars received in the last six months. Furthermore, specific models---generated using data from repositories that share the same growth trends---are recommended for repositories with slow growth and/or for repositories with less stars. Finally, we evaluate the ability to predict not the number of stars of a repository but its rank among the GitHub repositories. We found a very strong correlation between predicted and real rankings (Spearman's rho greater than 0.95).

==> scripts/dataset.R <==
#!/usr/bin/Rscript

library('jsonlite')

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')
timeseries_dir <- file.path(data_dir, 'timeseries')
repositories_file <- file.path(data_dir, 'repositories.json')
timeseries_file <- file.path(timeseries_dir, 'timeseries_count_52weeks.csv')

# get all repositories
csv <- read.csv2(timeseries_file)
csv <- csv[ csv$language != 'null' & csv$stars <= 40000, ]
json <- jsonlite::fromJSON(repositories_file)
json <- json[ json$id %in% csv$id,  ]
json$age <- difftime(as.POSIXct(json$obtained_at), as.POSIXct(json$created_at), units = 'weeks')

json <- json[ json$stargazers_count <= 40000, ]
json <- json[ !is.na(json$language), ]

pdf(file = file.path(images_dir, 'stars.pdf'))
par(cex.lab = 1.25, cex.axis = 1.25)
plot(1:nrow(json), json$stargazers_count, type = 'l', log = 'x', ylab = 'Stars', xlab = 'Repositories (log scale)', axes = F)
x_points <- 10 ^ (0:floor(log10(nrow(json))))
x_points <- c(x_points, round(nrow(json) + 1000, digits = -3))
x_points_labels <- log10(x_points)
axis(1, at = x_points)
aty <- axTicks(2)
labels <- sapply(aty, function(i) as.expression(paste(bquote(.(i/1000)), 'K', sep = '')))
axis(2,at=aty,labels=labels)
box()
dev.off()



pdf(file = file.path(images_dir, 'age.pdf'))
par(cex.lab = 1.25, cex.axis = 1.25)
plot(json$age, json$stargazers_count, log = 'xy', col=rgb(0, 0, 0, 70, maxColorValue=255), pch=16, ylab = 'Stars', xlab = 'Age in weeks (log scale)', yaxt='n')
aty <- axTicks(2)
labels <- sapply(aty, function(i) as.expression(paste(bquote(.(i/1000)), 'K', sep = '')))
axis(2,at=aty,labels=labels)
dev.off()


==> scripts/ksc.py <==
#!/usr/bin/python


import json
import numpy as np
import json
import sys
import pymongo
import math
import os
import concurrent.futures
import argparse

from datetime import datetime

from pyksc import ksc
from pyksc import dist
from pyksc import metrics

from bson import json_util

parser = argparse.ArgumentParser()
parser.add_argument('--metric', choices=['count', 'sum', 'rank'], required=True)
parser.add_argument('--weeks', type=int, default=52)
parser.add_argument('--threads', type=int, default=2)
parser.add_argument('--repositories', type=int)
parser.add_argument('--k', type=int, default=15)
args = parser.parse_args()

current_dir = os.path.dirname(os.path.realpath(__file__))
data_dir = os.path.join(current_dir, '..', 'data')
timeseries_file = os.path.join(data_dir, 'timeseries', 'timeseries_%s.json' % (args.metric))


#
def main():
    print 'Parsing file %s' % (timeseries_file)

    with open(timeseries_file) as data_file:
        repositories = sorted(json.load(data_file), key=lambda repository: -repository['stars'])
        if args.repositories:
            repositories = repositories[:args.repositories]

    print 'Initial number of repositories %d' % (len(repositories))

    repo_map = {}
    i = 0
    data = []

    for repository in repositories:
        if repository['stars'] > 40000 or not repository['language']:
            continue
        else:
            # Insuficient number of weeks to analyze
            if len(repository['timeseries']) < args.weeks:
                continue

            #
            timeseries = [np.double(ts_value) for ts_value in repository['timeseries']]

            data.append(timeseries[-args.weeks:])
            repo_map[i] = repository['id']
            i += 1

    print 'Number of valid repositories: {}'.format(len(repo_map))

    X = np.array(data)

    print 'Calcularing the distances between all pairs for all metrics'
    dists_all = dist.dist_all(X, X, rolling=True)[0]

    try:
        os.makedirs(os.path.join(current_dir, '..', 'data', 'trends'))
    except OSError as exc:
        pass

    with concurrent.futures.ThreadPoolExecutor(max_workers=args.threads) as executor:
        coefficients = []
        futures = {executor.submit(calculate, X, k, dists_all, repo_map): k for k in xrange(2, (args.k +1))}
        for future in concurrent.futures.as_completed(futures):
            try:
                result = future.result()

                coefficients.append({
                    'k': result['k'],
                    'coefficient_variation': result['coefficient_variation']
                })

                dest = os.path.join(data_dir, 'trends', ('trends_%s_k%d.json' % (args.metric, result['k'])))
                with open(dest, 'w') as json_file:
                    json_file.write(json.dumps(result, indent=2))
            except Exception as exc:
                print('%r generated an exception: %s' % (futures[future], exc))

        dest = os.path.join(data_dir, 'trends', ('coefficients_%s.json' % (args.metric)))
        with open(dest, 'w') as json_file:
            json_file.write(json.dumps(coefficients, indent=2))


# Run Algorithm
def calculate(X, k, dists_all, repo_map):
    print 'Running K-Spectral Centroid Algorithm for k={}'.format(k)
    cents, assign, shift, distc = ksc.ksc(X, k)

    assign_obj = {}
    for key, value in repo_map.items():
        assign_obj[str(value)] = assign[key]

    intra = metrics.avg_intra_dist(X, assign, dists_all)
    inter = metrics.avg_inter_dist(X, assign, dists_all)
    bcv = metrics.beta_cv(X, assign, dists_all)
    cost = metrics.cost(X, assign, None, distc)

    doc = {
        'k': k,
        'num_timeseries': len(repo_map),
        'centroids': cents.tolist(),
        'assign': assign_obj,
        'shift': shift.tolist(),
        'dists_centroids': distc.tolist(),
        'avg_intra_dist': intra,
        'avg_inter_dist': inter,
        'coefficient_variation': bcv,
        'cost': cost,
        'created_at': str(datetime.utcnow())
    }

    return doc


#
if __name__ == '__main__':
    sys.exit(main())


==> scripts/mrse_x_stars.R <==
#!/usr/bin/Rscript

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')
timeseries_dir <- file.path(data_dir, 'timeseries')
regressions_dir <- file.path(data_dir, 'regressions')
repositories_file <- file.path(data_dir, 'repositories.json')
timeseries_file <- file.path(timeseries_dir, 'timeseries_count_52weeks.csv')

input <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks.csv'), header = T)
input$rse <- ((input$cvpred / input$stars_sum) - 1)^2

pdf(file = file.path(images_dir, 'stars_vs_rse.pdf'))
par(cex.lab = 1.25, cex.axis = 1.25)
plot(input$stars_sum, input$rse, xlab = 'Stars Gained', ylab = 'RSE (log scale)', axes = F, log = 'y')
axis(1, at = axTicks(1), labels = paste(axTicks(1) / 1000, 'K', sep=''))
axis(2, at = axTicks(2))
box()
dev.off()


==> scripts/parallel-coordinates.R <==
#!/usr/bin/Rscript

library(MASS)

args <- commandArgs(trailingOnly=TRUE)

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')
predictions_dir <- file.path(data_dir, 'predictions')
specific_file <- file.path(predictions_dir, 'specific-model.csv')
generic_file <- file.path(predictions_dir, 'generic-model.csv')


if (length(args) == 1) {
  num_repos <- as.numeric(args[[1]])
} else {
  num_repos <- 100
}

generic_data_original <- read.csv2(generic_file, header = T)
specific_data_original <- read.csv2(specific_file, header = T)

cor.test(generic_data_original$rank, generic_data_original$rank_predicted, method = 'spearman')

generic_data <- generic_data_original[ order(generic_data_original$rank), ]
generic_data <- head(generic_data, num_repos)
generic_data <- generic_data[ generic_data$stars <= 40000, ]

specific_data <- specific_data_original[ order(specific_data_original$rank), ]
specific_data <- head(specific_data, num_repos)
specific_data <- specific_data[ specific_data$stars <= 40000, ]


df <- data.frame(Generic=generic_data$rank_predicted, 
                 Real=generic_data$rank, 
                 Specific=specific_data$rank_predicted, 
                 row.names = generic_data$full_name)

df$Generic[df$Generic > num_repos] <- NA
df$Specific[df$Specific > num_repos] <- NA

df$Real <- num_repos - df$Real
df$Generic <- num_repos - df$Generic
df$Specific <- num_repos - df$Specific


pdf(file = file.path(images_dir, 'parallel-ranks.pdf'), width = 7, height = 10)
par(cex.lab = 1.25, cex.axis = 1.25)
parcoord(df, lty = 1, lwd = 1.5)
dev.off()


# parcoord(state.x77[, c(7, 4, 6, 2, 5, 3)])

==> scripts/prediction.R <==
#!/usr/bin/Rscript

library(MASS)
library(DAAG)
library(jsonlite)
library(irr)

input.json <- readLines(file("stdin"))
input <- jsonlite::fromJSON(input.json)
# for test purpose
# input <- jsonlite::fromJSON('/tmp/teste2.json')

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')

timeseries_dir <- file.path(data_dir, 'timeseries')
predictions_dir <- file.path(data_dir, 'predictions')

if (!dir.exists(predictions_dir)) dir.create(predictions_dir)

fit_formula <- as.formula(paste('stars_sum ~ ', paste(paste('w', 1:input$training_weeks, sep = ''), collapse = '+'), sep = ''))

default_prediction <- function(training_set, testing_set) {
  fit_result <- lm(fit_formula, data = training_set)

  #
  rse <- ((predict(fit_result) - training_set$stars_sum) / training_set$stars_sum) ^ 2
  mrse <- mean(rse)
  error <- qt(0.975, df=length(rse)-1) * sd(rse)/sqrt(length(rse))

  #
  result <- data.frame(testing_set$full_name, testing_set$stars)
  result$stars_predicted <- (testing_set$stars - testing_set$stars_sum) + predict(fit_result, newdata = testing_set)
  names(result) <- c('full_name', 'stars', 'stars_predicted')

  return(list(data=result, mrse=mrse, error=error))
}


generic_prediction <- function() {
  training_set <- input$timeseries
  training_set <- training_set[ training_set$stars <= 40000 & training_set$language != 'null', ]

  results <- default_prediction(training_set, training_set)

  prediction_data <- results$data
  prediction_data$stars <- NULL

  repositories <- input$repositories
  repositories <- repositories[ repositories$stargazers_count <= 40000 & !is.na(repositories$language), ]

  current_state <- data.frame(full_name=repositories$full_name, stars=repositories$stargazers_count, rank=rank(-repositories$stargazers_count, ties.method = 'first'))
  prediction_data <- merge(current_state, prediction_data, by = 'full_name', all.x = T)
  prediction_data$stars_predicted <- round(prediction_data$stars_predicted)

  predicted <- prediction_data[ !is.na(prediction_data$stars_predicted), ]
  predicted <- data.frame(full_name=predicted$full_name, rank_predicted=rank(-predicted$stars_predicted, ties.method = 'first'))
  prediction_data <- merge(prediction_data, predicted, by = 'full_name', all.x = T)

  prediction_data$rank_prediction_diff <- prediction_data$rank_predicted - prediction_data$rank
  prediction_data$stars_diff <- prediction_data$stars_predicted - prediction_data$stars

  # View(prediction_data[ order(-prediction_data$stars),  ])

  # prediction_result1 <- kendall(data.frame(prediction_data$rank, prediction_data$rank_predicted))
  # cor(data.frame(prediction_data$rank, prediction_data$rank_predicted), method = 'kendall', use = 'pairwise')
  prediction_result <- cor.test(prediction_data$rank, prediction_data$rank_predicted, method = 'spearman')


  return(list(data=prediction_data[ order(-prediction_data$stars),  ], test=prediction_result))
}


specifc_prediction <- function() {
  repositories <- input$repositories
  repositories <- repositories[ repositories$stargazers_count <= 40000 & !is.na(repositories$language), ]

  prediction_data <- data.frame(full_name=repositories$full_name, stars=repositories$stargazers_count, rank=rank(-repositories$stargazers_count, ties.method = 'first'))
  prediction_data_tmp <- data.frame(full_name=c(), stars_predicted=c())

  for (cluster_id in names(input$assign)) {
    training_set <- input$assign[[cluster_id]]

    results <- default_prediction(training_set, input$assign[[cluster_id]])
    specific_prediction_data <- data.frame(full_name=results$data$full_name, stars_predicted=results$data$stars_predicted)

    prediction_data_tmp <- rbind2(prediction_data_tmp, specific_prediction_data)
  }

  # remaining <- input$timeseries[ !(input$timeseries$full_name %in% prediction_data_tmp$full_name), ]
  # remaining <- remaining[ remaining$stars <= 40000 & remaining$language != 'null', ]

  # results <- default_prediction(remaining, remaining)
  # generic_prediction_data <- data.frame(full_name=results$data$full_name, stars_predicted=results$data$stars_predicted)

  # prediction_data_tmp <- rbind2(prediction_data_tmp, generic_prediction_data)
  prediction_data_tmp$stars_predicted <- round(prediction_data_tmp$stars_predicted)
  prediction_data_tmp$rank_predicted <- rank(-prediction_data_tmp$stars_predicted, ties.method = 'first')

  prediction_data <- merge(prediction_data, prediction_data_tmp, by = 'full_name', all.x = T)

  prediction_data$rank_prediction_diff <- prediction_data$rank_predicted - prediction_data$rank
  prediction_data$stars_diff <- prediction_data$stars_predicted - prediction_data$stars

  # View(prediction_data[ order(-prediction_data$stars),  ])

  # prediction_result1 <- kendall(data.frame(prediction_data$rank, prediction_data$rank_predicted))
  # cor(data.frame(prediction_data$rank, prediction_data$rank_predicted), method = 'kendall', use = 'pairwise')
  prediction_result <- cor.test(prediction_data$rank, prediction_data$rank_predicted, method = 'spearman')

  return(list(data=prediction_data[ order(-prediction_data$stars),  ], test=prediction_result))
}


#
export_summary <- function(prefix, result) {
  write.csv2(result$data, file = file.path(predictions_dir, paste(prefix, '-model.csv', sep = '')))
}


#
plot_rank_correlation <- function(g_prediction, s_prediction) {
  #
  curr <- 4
  vals_generic <- c()
  vals_specific <- c()
  while (TRUE) {
    max_rank <- 2^curr

    ag_prediction <- head(g_prediction, max_rank)
    as_prediction <- head(s_prediction, max_rank)

    vg <- cor.test(ag_prediction$rank, ag_prediction$rank_predicted, method = 'spearman')
    vs <- cor.test(as_prediction$rank, as_prediction$rank_predicted, method = 'spearman')

    vals_generic <- c(vals_generic, vg$estimate)
    vals_specific <- c(vals_specific, vs$estimate)

    curr <- curr + 1
    if (2^curr > nrow(g_prediction)) {
      break
    }
  }

  names(vals_generic) <- 2^(4:(3+length(vals_generic)))
  names(vals_specific) <- 2^(4:(3+length(vals_specific)))

  vals_table <- as.table(vals_generic)
  vals_table <- rbind(vals_table, vals_specific - vals_generic)

  pdf(file = file.path(images_dir, 'spearman-rho.pdf'), width = 10, height = 7)
  par(cex.lab = 1.25, cex.axis = 1.25)
  barplot(vals_table, ylim = c(0.5, 1), xpd = FALSE, ylab = 'rho', xlab = 'Top Repositories',
          legend.text = c('Generic', 'Specific'),
          args.legend = list(x = "bottom", horiz = T, bty = "o", bg = "white", cex = 1.25))
  dev.off()

  return(rhos=vals_table)
}

#
plot_rank_points <- function(g_prediction, s_prediction) {
  # Correlates all positions for generic
  pdf(file = file.path(images_dir, 'prediction.pdf'))
  par(cex.lab = 1.25, cex.axis = 1.25)
  plot(g_prediction$rank, g_prediction$rank_predicted,
       ylim = c(1, max(g_prediction$rank)), xlim = c(1, max(g_prediction$rank)),
       ylab = 'Predicted', xlab = 'Real',
       pch = 4, axes = F)
  lines(1:max(g_prediction$rank), 1:max(g_prediction$rank), col = 'red', lwd = 3)
  axis(2, at = axTicks(2), labels = paste(axTicks(2) / 1000, 'K', sep=''))
  axis(1, at = axTicks(1), labels = paste(axTicks(1) / 1000, 'K', sep=''))
  box()


  plot(s_prediction$rank, s_prediction$rank_predicted,
       ylim = c(1, max(s_prediction$rank)), xlim = c(1, max(s_prediction$rank)),
       ylab = 'Predicted', xlab = 'Real',
       pch = 4, axes = F)
  lines(1:max(s_prediction$rank), 1:max(s_prediction$rank), col = 'red', lwd = 3)
  axis(2, at = axTicks(2), labels = paste(axTicks(2) / 1000, 'K', sep=''))
  axis(1, at = axTicks(1), labels = paste(axTicks(1) / 1000, 'K', sep=''))
  box()
  dev.off()
}



#
g_prediction_result <- generic_prediction()
s_prediction_result <- specifc_prediction()
#
export_summary('generic', g_prediction_result)
export_summary('specific', s_prediction_result)
#
plot_rank_points(g_prediction_result$data, s_prediction_result$data)
rhos <- plot_rank_correlation(g_prediction_result$data, s_prediction_result$data)
rhos <- rbind(rhos, rhos[1, ] + rhos[2, ])


==> scripts/prediction.js <==
'use strict'

/*
 *
 */
var fs = require('fs');
var spawn = require('child_process').spawn;
var path = require('path');
var async = require('async');
var Promise = require('bluebird');
var mathjs = require('mathjs');
var numeral = require('numeral');
var _ = require('lodash');

var readFile = Promise.promisify(fs.readFile);
var writeFile = Promise.promisify(fs.writeFile);
var readDir = Promise.promisify(fs.readdir);
var json2csv = Promise.promisify(require('json2csv'));

var argv = require('yargs')
  .option('k', {
    number: true,
    required: true
  })
  .option('weeks', {
    number: true,
    required: true
  })
  .option('console', {
    boolean: true,
    default: false
  })
  .argv;



/*
 *
 */
var timeseriesFile = path.resolve(__dirname, '..', 'data', 'timeseries', `timeseries_count_${argv.weeks}weeks.csv`);

var repositoriesFile  = path.resolve(__dirname, '..', 'data', 'repositories.json');
var trendsFile = path.resolve(__dirname, '..', 'data', 'trends', `trends_sum_k${argv.k}.json`);

var Converter = require("csvtojson").Converter;
var converter = new Converter({ delimiter: ';' });

//
Promise.map([repositoriesFile, trendsFile], (file) => {
  return readFile(file).then(content => JSON.parse(content));
}).then((results) => {
  return new Promise((resolve) => {
    converter.fromFile(timeseriesFile, (err, result) => {
      results[results.length] = result;
      resolve(results);
    });
  });
}).spread((repositories, trends, timeseries) => {
  var assign = _(trends.assign).invertBy().mapValues((ids, cluster) => {
    return ids.map(id => _.find(timeseries, repo => (repo.id == id)));
  }).value();

  var output = {
    training_weeks: argv.weeks / 2,
    repositories: repositories.map(r => _.omit(r, ['description'])),
    timeseries: timeseries,
    assign: assign
  }

  if (argv.console) {
    console.log(JSON.stringify(output, null, ''));
  } else {
    return new Promise((resolve, reject) => {
      var script = spawn('Rscript', [ path.join(__dirname, 'prediction.R') ], { cwd: __dirname, stdio: 'pipe' });

      script.stdin.write(JSON.stringify(output, null, ''));
      script.stdin.end('\n');

      script.on('close', (code) => {
        if (!code) resolve();
        else reject(code);
      });
    });
  }
});


==> scripts/regression.R <==
#!/usr/bin/Rscript

library(DAAG)
library(jsonlite)

input.json <- readLines(file("stdin"))
input.data <- jsonlite::fromJSON(input.json)
# for test purpose
# input.data <- jsonlite::fromJSON('/tmp/teste.json')

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')

timeseries_dir <- file.path(data_dir, 'timeseries')
regressions_dir <- file.path(data_dir, 'regressions')

if (!dir.exists(regressions_dir)) dir.create(regressions_dir)

#
execute <- function(timeseries, weeks) {
  timeseries <- timeseries[ timeseries$language != 'null' & timeseries$stars <= 40000, ]

  values <- c()
  intervals <- c()

  for (tr in 1:(weeks-1)) {
    fit.formula <- as.formula(paste('stars_sum ~ ', paste(paste('w', 1:tr, sep = ''), collapse = '+'), sep = ''))

    fit = lm(fit.formula, data = timeseries)

    #
    sink("/dev/null")
    fit.result = CVlm(data = timeseries, form.lm = fit, m = 10, plotit= FALSE) # 10 fold cross-validation
    sink()

    #
    rse <- ((fit.result$cvpred - fit.result$stars_sum) / fit.result$stars_sum) ^ 2

    values <- c(values, mean(rse))
    intervals <- c(intervals, qt(0.975, df=length(rse)-1) * sd(rse)/sqrt(length(rse)))

    if (tr == weeks/2) {
      pred_sample <- data.frame(full_name=fit.result$full_name, stars=fit.result$stars, stars_sum=fit.result$stars_sum, Predicted=fit.result$Predicted, cvpred=fit.result$cvpred)
    }
  }

  par(cex.lab = 1.25, cex.axis = 1.25)

  if (max(values) < 1.2) {
    # workaround
    plot(values, type = 'l', ylim = c(0, 1.3), ylab = 'mRSE', xlab = expression('Prediction data'~(italic(t[r]))))
  } else {
    plot(values, type = 'l', ylab = 'mRSE', xlab = expression('Prediction data'~(italic(t[r]))))
  }
  # abline(v = (input.data$weeks / 2), col = "gray")

  return(list(plot=recordPlot(), csv=data.frame(values, intervals), sample=pred_sample))
}

#
pdf(file = file.path(images_dir, paste('mRSE_', input.data$weeks, 'weeks.pdf', sep = '')))
general_result <- execute(read.csv2(textConnection(input.data$general), header = T), input.data$weeks)
write.csv2(x = general_result$csv,  file = file.path(regressions_dir, paste('mRSE_', input.data$weeks, 'weeks.csv', sep = '')))
write.csv2(x = general_result$sample,  file = file.path(regressions_dir, paste('sample_', input.data$weeks, 'weeks', '.csv', sep = '')))
par(cex.lab = 1.25, cex.axis = 1.25)
replayPlot(general_result$plot)
dev.off()

#
if (!is.null(input.data$specific)) {
  pdf(file = file.path(images_dir, paste('mRSE_', input.data$weeks, 'weeks_k', input.data$k ,'.pdf', sep = '')))
  par(cex.lab = 1.25, cex.axis = 1.25)
  for (c in 1:length(input.data$specific)) {
    specific_result <- execute(read.csv2(textConnection(input.data$specific[[c]]), header = T), input.data$weeks)
    replayPlot(specific_result$plot)
    write.csv2(x = specific_result$csv,  file = file.path(regressions_dir, paste('mRSE_', input.data$weeks, 'weeks_k', input.data$k ,'_cluster', c ,'.csv', sep = '')))
    write.csv2(x = specific_result$sample,  file = file.path(regressions_dir, paste('sample_', input.data$weeks, 'weeks_k', input.data$k ,'_cluster', c ,'.csv', sep = '')))
  }
  dev.off()
}


==> scripts/regression.js <==
'use strict'

/*
 *
 */
var fs = require('fs');
var spawn = require('child_process').spawn;
var path = require('path');
var async = require('async');
var Promise = require('bluebird');
var mathjs = require('mathjs');
var numeral = require('numeral');
var _ = require('lodash');

var readFile = Promise.promisify(fs.readFile);
var writeFile = Promise.promisify(fs.writeFile);
var readDir = Promise.promisify(fs.readdir);
var json2csv = Promise.promisify(require('json2csv'));

var argv = require('yargs')
  .option('weeks', {
    required: false,
    choices: [26, 52, 104],
    number: true,
    default: 52
  })
  .option('k', {
    required: false,
    number: true
  })
  .option('aliases', {
    required: false,
    array: true
  })
  .option('console', {
    required: false,
    boolean: false
  })
  .help('h')
  .alias('h', 'help')
  .argv;



/*
 *
 */
if (argv.aliases && (!argv.k || argv.k != argv.aliases.length)) {
  console.log(`The aliases must have the same length of \'k\'! (${argv.aliases.length} != ${argv.k})`);
  process.exit(0);
}

var timeseriesFile = path.join('..', 'data', 'timeseries', `timeseries_count_${argv.weeks}weeks.csv`);
var trendsFile = path.join('..', 'data', 'trends', `trends_sum_k${argv.k}.json`);

var files = [timeseriesFile, (argv.k && trendsFile)].filter(f => !!f);

Promise.map(files, (file) => {
  return readFile(file, 'utf8');
}).then((contentArray) => {
  var csv = contentArray[0];
  var json = argv.k && JSON.parse(contentArray[1]);

  var Converter = require("csvtojson").Converter;
  var converter = new Converter({ delimiter: ';' });

  var output = {
    k: argv.k,
    weeks: argv.weeks,
    general: csv
  };

  if (!argv.k) {
    return Promise.resolve(output);
  } else {
    return new Promise((resolve, reject) => {
      converter.fromString(csv, (err, result) => {
        var clusters =  _.invertBy(json.assign);

        output.specific = new Array(_.max(_.keys(clusters)));

        _.forIn(clusters, (value, key) => {
          output.specific[key] = value.map(id => _.find(result, r => r.id == id))
        });

        if (argv.aliases) {
          argv.aliases.map((a, i) => output.specific[a]).forEach((a, i) => output.specific[i] = a);
        }

        Promise.map(output.specific, (jsonData) => {
          return json2csv({ data: jsonData, del: ';' }).then((csvData) => {
            return Promise.resolve(csvData);
          });
        }).then((result) => {
          output.specific = result;
          resolve(output);
        });
      });
    });
  }
}).then((output) => {
  if (argv.console) {
    console.log(JSON.stringify(output, null, ' '));
    return Promise.resolve(true);
  } else {
    return new Promise((resolve, reject) => {
      var script = spawn('Rscript', [ path.join(__dirname, 'regression.R') ], { cwd: __dirname, stdio: 'pipe' });

      script.stdin.write(JSON.stringify(output, null, ''));
      script.stdin.end('\n');

      script.on('close', (code) => {
        if (!code) resolve();
        else reject(code);
      });
    });
  }
});


==> scripts/regression2.R <==
#!/usr/bin/Rscript

library(MASS)
library(DAAG)
library(jsonlite)
library(irr)

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')

timeseries_dir <- file.path(data_dir, 'timeseries')
regressions_dir <- file.path(data_dir, 'regressions')

series1 <- read.csv2(file.path(regressions_dir, 'mRSE_26weeks.csv'), header = T)
series1 <- rbind(series1, c(nrow(series1)+1, 0, 0))

series2 <- read.csv2(file.path(regressions_dir, 'mRSE_52weeks.csv'), header = T)
series2 <- rbind(series2, c(nrow(series2)+1, 0, 0))

series3 <- read.csv2(file.path(regressions_dir, 'mRSE_104weeks.csv'), header = T)
series3 <- rbind(series3, c(nrow(series3)+1, 0, 0))

series1$X <- series1$X / nrow(series1)
series2$X <- series2$X / nrow(series2)
series3$X <- series3$X / nrow(series3)

pdf(file = file.path(images_dir, paste('mRSE_26-52-104.pdf', sep = '')))
par(cex.lab = 1.25, cex.axis = 1.25)
plot(series1$X, series1$values, type = 'l', ylab = 'mRSE', xlab = expression(italic(t[r] / t[t])), lty = 2)
lines(series2$X, series2$values, lty = 1)
lines(series3$X, series3$values, lty = 3)
# abline(v = 0.5, col = 'gray')

legend("topright",                       # x-y coordinates for location of the legend  
       legend=c(expression(italic(t[r]==~26)), expression(italic(t[r]==~52)), expression(italic(t[r]==~104))),      # Legend labels  
       lty=c(2,1,3),                    # Line type  
       title="Target dates",
       cex = 1.25)
dev.off()

==> scripts/rq2/boxplots.R <==
#!/usr/bin/Rscript

data_dir <- file.path('..', '..', 'data')
images_dir <- file.path('..', '..', 'images')

timeseries_dir <- file.path(data_dir, 'timeseries')
regressions_dir <- file.path(data_dir, 'regressions')

# 
calculate <- function(c, all) {
  c$diff <- (c$cvpred / c$stars_sum) - 1
  
  g <- all[ all$full_name %in% c$full_name, ]
  g$diff <- (g$cvpred / g$stars_sum) - 1
  
  cg <- merge(c, g, by = 'full_name')
  cg <- data.frame(full_name=cg$full_name, stargazers_count=cg$stars.x, cluster=cg$cluster, g_diff=cg$diff.y, s_diff=cg$diff.x)
  cg$improvement <- abs(cg$g_diff) - abs(cg$s_diff)
  
  return(cg)
}

# 
all <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks.csv'), header = T)
# 
c1 <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks_k5_cluster1.csv'), header = T)
c2 <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks_k5_cluster2.csv'), header = T)
c3 <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks_k5_cluster3.csv'), header = T)
c4 <- read.csv2(file = file.path(regressions_dir, 'sample_52weeks_k5_cluster4.csv'), header = T)

c1$cluster <- "C1"
c2$cluster <- "C2"
c3$cluster <- "C3"
c4$cluster <- "C4"

result <- calculate(c1, all)
result <- rbind(result, calculate(c2, all))
result <- rbind(result, calculate(c3, all))
result <- rbind(result, calculate(c4, all))

pdf(file = file.path(images_dir, 'cluster-improvement.pdf'))
par(cex.lab = 1.25, cex.axis = 1.25)
bp <- boxplot((result$improvement * 100) ~ result$cluster, outline = F, ylab = 'Improve (%)', xlab = 'Cluster')
abline(h = 0, col = 'gray')
print(bp$stats)
boxplot((result$improvement * 100) ~ result$cluster, outline = T, ylab = 'Improve (%)', xlab = 'Cluster')
abline(h = 0, col = 'gray')
dev.off()

==> scripts/timeseries.R <==
#!/usr/bin/Rscript

library('jsonlite')

args <- commandArgs(trailingOnly=TRUE)

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')
timeseries_dir <- file.path(data_dir, 'timeseries')
repositories_file <- file.path(data_dir, 'repositories.json')
timeseries_file <- file.path(timeseries_dir, 'timeseries_sum.json')

json <- jsonlite::fromJSON(timeseries_file)

json <- json[ json$stars <= 40000, ]
json <- json[ !is.na(json$language), ]

# 
if (length(args) == 2) {
  repo <- json[args[[2]], ]
} else {
  repo <- json[1, ]
}

pdf(file = file.path(images_dir, paste(gsub('/', '_', repo$full_name), '_timeseries.pdf', sep = '')))
par(cex.lab = 1.25, cex.axis = 1.25)
# plot(tail(repo$timeseries[[1]], n=52), type = 'l', ylab = 'Stars', xlab = 'Week', axes = F)
plot(repo$timeseries[[1]], type = 'l', ylab = 'Stars', xlab = 'Week', axes = F)
atx <- c(axTicks(1), length(repo$timeseries[[1]]))
axis(1,at=atx,labels=atx)
# plot(repo$timeseries[[1]], type = 'l', ylab = 'Stars', xlab = 'Date', axes = F)
# atx <- c(axTicks(1), length(repo$timeseries[[1]]))
# labels <- as.Date(repo$created_at) + (atx * 7)
# labels <- format(labels, '%Y-%m')
# axis(1,at=atx,labels=labels)
aty <- axTicks(2)
labels <- sapply(aty, function(i) as.expression(paste(bquote(.(i/1000)), 'K', sep = '')))
axis(2,at=aty,labels=labels)
box()
dev.off()


==> scripts/timeseries2.R <==
#!/usr/bin/Rscript

library('jsonlite')

args <- commandArgs(trailingOnly=TRUE)

data_dir <- file.path('..', 'data')
images_dir <- file.path('..', 'images')
timeseries_dir <- file.path(data_dir, 'timeseries')
repositories_file <- file.path(data_dir, 'repositories.json')
timeseries_file <- file.path(timeseries_dir, 'timeseries_sum.json')

json <- jsonlite::fromJSON(timeseries_file)

json <- json[ json$stars <= 40000, ]
json <- json[ !is.na(json$language), ]

# 
if (length(args) == 1) {
  repo <- json[json$full_name == args[[1]], ]
} else {
  repo <- json[1, ]
}

pdf(file = file.path(images_dir, paste(gsub('/', '_', repo$full_name), '_timeseries.pdf', sep = '')))
par(cex.lab = 1.25, cex.axis = 1.25)
timeseries <- tail(repo$timeseries[[1]], n=52)
plot(timeseries, type = 'l', ylab = 'Stars', xlab = 'Week', yaxt = 'n', ylim = c(0, 40000))
aty <- axTicks(2)
labels <- sapply(aty, function(i) as.expression(paste(bquote(.(i/1000)), 'K', sep = '')))
axis(2,at=aty,labels=labels)
dev.off()


==> scripts/trends.R <==
#!/usr/bin/Rscript

library('jsonlite')

json <- readLines(file("stdin"))
json_data <- jsonlite::fromJSON(json)


plot_bcv <- function() {
  pdf(file.path('..', 'images', paste('Bcv_', json_data$metric, '.pdf', sep='')))
  par(cex.lab=1.25, cex.axis=1.25)
  plot(json_data$bcv, type = 'l', xlim = c(2, length(json_data$bcv)), ylab = 'Bcv', xlab = 'k')
  dev.off()
}


plot_shapes <- function(k) {
  pdf_file <- file.path('..', 'images', paste('centroids_', json_data$metric, '_k', k, '.pdf', sep=''))
  pdf(pdf_file, width = 2*k, height = 2)
  par(mfrow=c(1,k))

  centroids <- json_data$centroids[[k]]

  y_range = c(0, 0)
  for (ck in seq(1, k, 1)) {
    y_range = range(y_range, centroids[ck, ])
  }

  for (ck in seq(1, k, 1)) {
    if (ck == 1) par(mar=c(1, 1, 1, 0))
    else if (ck == k) par(mar=c(1, 0, 1, 1))
    else par(mar=c(1, 0, 1, 0))

    plot(centroids[ck, ], type = 'l', ylim = y_range, lwd=3, axes = FALSE, frame.plot = FALSE, xlab = '', ylab = '')
    legend('topleft', paste('Cluster', ck), bty='n', cex=2)
    box(lwd=3)
  }
  dev.off()
}

plot_timeseries <- function(k) {
  pdf_file <- file.path('..', 'images', paste('timeseries_', json_data$metric, '_k', k, '.pdf', sep=''))
  pdf(pdf_file)
  
  timeseries <- json_data$timeseries[[k]]
  
  y_range = c(0, 0)
  for (c in 1:k) {
    c_timeseries <- timeseries[[c]]
    
    for (r_timeseries in 1:nrow(c_timeseries)) {
      y_range = range(y_range, c_timeseries[r_timeseries, ])
    }
  }
  
  for (c in 1:k) {
    c_timeseries <- timeseries[[c]]
    
    plot(NULL, ylim = y_range, xlim = c(1, ncol(c_timeseries)), ylab = 'Stars', xlab = 'Week')
    for (r_timeseries in 1:nrow(c_timeseries)) {
      lines(c_timeseries[r_timeseries, ])
    }
  }
  
  dev.off()
}


# Plot Bcv values
plot_bcv()

# Plot shapes and timeseries of all clusters
for (k in 2:length(json_data$centroids)) {
  plot_shapes(k)
  plot_timeseries(k)
}


==> scripts/trends.js <==
'use strict'

/*
 *
 */
var fs = require('fs');
var spawn = require('child_process').spawn;
var path = require('path');
var async = require('async');
var Promise = require('bluebird');
var mathjs = require('mathjs');
var numeral = require('numeral');
var _ = require('lodash');

var readFile = Promise.promisify(fs.readFile);
var writeFile = Promise.promisify(fs.writeFile);
var readDir = Promise.promisify(fs.readdir);

var argv = require('yargs')
  .option('aliases', {
    required: false,
    array: true
  })
  .option('k', {
    required: false,
    number: true
  })
  .help('h')
  .alias('h', 'help')
  .argv;



/*
 *
 */
function Rscript(json) {
  return new Promise((resolve, reject) => {
    //
    var script = spawn('Rscript', [ path.join(__dirname, 'trends.R') ], { cwd: __dirname, stdio: 'pipe' });

    script.stdin.write(JSON.stringify(json, null, ''));
    script.stdin.end('\n');

    // script.stdout.pipe(process.stdout);
    // script.stderr.pipe(process.stderr);

    script.on('close', (code) => {
      if (code != 0) {
        reject(code);
      } else {
        resolve('ok');
      }
    });
  });
}


/*
 *
 */
function plots(metric, data) {
  var json = { metric: metric };

  //
  var ks = data.map(d => d.k);
  json.clusters = _.max(ks);

  //
  var weeks = data[0].centroids[0].length;
  json.weeks = weeks;

  //
  json.bcv = new Array(json.clusters);
  data.map(d => d.k).forEach((value, index) => json.bcv[value - 1] = data[index].coefficient_variation);

  //
  json.centroids = new Array(json.clusters);
  // data.map(d => d.k).forEach((value, index) => json.centroids[value - 1] = data[index].centroids);
  if (!argv.aliases) {
    data.map(d => d.k).forEach((value, index) => json.centroids[value - 1] = data[index].centroids);
  } else {
    data.map(d => d.k).forEach((value, index) => {
      if (value == argv.k) {
        json.centroids[value - 1] = argv.aliases.map(a => data[index].centroids[a]);
      } else {
        json.centroids[value - 1] = data[index].centroids;
      }
    });
  }

  //
  json.timeseries = new Array(json.clusters);

  var timeseriesFile = path.join(__dirname, '..', 'data', 'timeseries', `timeseries_${metric}.json`);
  return readFile(timeseriesFile, 'utf8').then((content) => {
    var jsonContent = JSON.parse(content);

    data.map(d => d.k).forEach((value, index) => {
      var cluster = data[index];
      var groups = _.invertBy(cluster.assign);

      var timeseries = _.mapValues(groups, (repos) => {
        return repos.map(id => _.find(jsonContent, r => r.id == id).timeseries.slice(-weeks));
      });

      json.timeseries[value - 1] = [];

      _.forIn(timeseries, (value2, key) => {
        json.timeseries[value - 1][key] = value2;
      });
    });

    return Rscript(json);
  });
}


/*
 *
 */
function summary(metric, clusters) {
  return Promise.each(clusters, (cluster) => {
    var json = {
      metric: metric,
      k: cluster.k,
      repo_count: cluster.num_timeseries
    };

    var groups = _.invertBy(cluster.assign);

    var clusterRepositoriesCount = _.map(groups, (value) => value.length);
    json.cluster_repo_count = clusterRepositoriesCount;

    var clusterRepositoriesRatio = _.map(clusterRepositoriesCount, (value) => _.round(value / json.repo_count, 4));
    json.cluster_repo_ratio = clusterRepositoriesRatio;

    var clusterGrowth = _.map(cluster.centroids, (value, index) => _.round((value[value.length - 1] / value[0]) - 1, 4));
    json.growth = clusterGrowth;

    var repositoriesFile = path.join(__dirname, '..', 'data', 'repositories.json');
    return readFile(repositoriesFile, 'utf8').then((content) => {
      var repositories = JSON.parse(content);

      var topRepositories = _.map(groups, (value) => {
        value = value.map(id => _.find(repositories, (repo) => (repo.id == id)));
        value = value.sort((a, b) => (b.stargazers_count - a.stargazers_count));
        return value.slice(0, 3).map(r => _.pick(r, ['full_name', 'stargazers_count']));
      });
      json.top_repositories = topRepositories;

      var jsonFile = path.join(__dirname, '..', 'data', 'trends', `summary_${metric}_k${cluster.k}.json`);
      return writeFile(jsonFile, JSON.stringify(json, null, '  '), 'utf8');
    });
  });
}

/*
 *
 */
function main() {
  var dir = path.join(__dirname, '..', 'data', 'trends');
  var regex = new RegExp('trends_(.+)_k(\\d+).json');

  return readDir(dir).then((files) => {
    files = files.filter(f => _.startsWith(f, 'trends_'));

    return Promise.map(files, (file) => {
      return readFile(path.join(dir, file), 'utf8');
    }).then((contentArray) => {
      var obj = {};

      files.forEach((file, index) => {
        obj[file] = JSON.parse(contentArray[index]);
      });

      return Promise.resolve(obj);
    });
  }).then((data) => {
    var files = _.keys(data);
    var metrics = _.groupBy(files, file => file.match(regex)[1]);

    return Promise.map(_.keys(metrics), (metric) => {
      return Promise.all([
        plots(metric, metrics[metric].map(f => data[f])),
        summary(metric, metrics[metric].map(f => data[f]))
      ]);
    });
  });
}


/*
 *
 */
main().then((result) => {
  process.exit(0);
});

